A Tight Lower Bound for Counting Hamiltonian Cycles via Matrix Rank

For even $k$, the matchings connectivity matrix $\mathbf{M}_k$ encodes which pairs of perfect matchings on $k$ vertices form a single cycle. Cygan et al. (STOC 2013) showed that the rank of $\mathbf{M}_k$ over $\mathbb{Z}_2$ is $\Theta(\sqrt 2^k)$ and used this to give an $O^*((2+\sqrt{2})^{\mathsf{pw}})$ time algorithm for counting Hamiltonian cycles modulo $2$ on graphs of pathwidth $\mathsf{pw}$. The same authors complemented their algorithm by an essentially tight lower bound under the Strong Exponential Time Hypothesis (SETH). This bound crucially relied on a large permutation submatrix within $\mathbf{M}_k$, which enabled a "pattern propagation" commonly used in previous related lower bounds, as initiated by Lokshtanov et al. (SODA 2011). We present a new technique for a similar pattern propagation when only a black-box lower bound on the asymptotic rank of $\mathbf{M}_k$ is given; no stronger structural insights such as the existence of large permutation submatrices in $\mathbf{M}_k$ are needed. Given appropriate rank bounds, our technique yields lower bounds for counting Hamiltonian cycles (also modulo fixed primes $p$) parameterized by pathwidth. To apply this technique, we prove that the rank of $\mathbf{M}_k$ over the rationals is $4^k / \mathrm{poly}(k)$. We also show that the rank of $\mathbf{M}_k$ over $\mathbb{Z}_p$ is $\Omega(1.97^k)$ for any prime $p\neq 2$ and even $\Omega(2.15^k)$ for some primes. As a consequence, we obtain that Hamiltonian cycles cannot be counted in time $O^*((6-\epsilon)^{\mathsf{pw}})$ for any $\epsilon>0$ unless SETH fails. This bound is tight due to a $O^*(6^{\mathsf{pw}})$ time algorithm by Bodlaender et al. (ICALP 2013). Under SETH, we also obtain that Hamiltonian cycles cannot be counted modulo primes $p\neq 2$ in time $O^*(3.97^\mathsf{pw})$, indicating that the modulus can affect the complexity in intricate ways.

==> anc/Main.m <==
% this script uses a subroutine PerfectMatchings to enumerate perfect matchings,
% which can be found as part of the PerfMatch package, written by Daniel R. Herber, at
% https://github.com/danielrherber/perfect-matchings-of-a-complete-graph
% https://www.mathworks.com/matlabcentral/fileexchange/52301-perfect-matchings-of-a-complete-graph

for N = 4:2:12

	% list all perfect matchings of K_N
	S = PerfectMatchings(N);
	numPM = size(S,1);

	disp(['for N = ' num2str(N) ', we have ' num2str(numPM) ' perfect matchings']);

	% transform each perfect matching into a sparse adjacency matrix, stored in PMgraphs for later use
	PMgraphs = cell(numPM,1);

	for i = 1:numPM
		actPart = S(i,:);
		A = sparse(zeros(N) == 1);
	
		for j = 1:N/2
			edge = actPart(2*j-1 : 2*j);
			A(edge(1),edge(2)) = 1;
		end

		A = A + transpose(A);
		PMgraphs{i} = A;
	end

	% initializes the matchings connectivity matrix
	MCM = zeros(numPM) == 1;

	% parallel-for over rows, sequential-for over columns
	parfor i = 1:numPM
	for j = 1:numPM

		if j>i

			% computes the union of the two current perfect matchings
			% the union is viewed as a sparse adjacency matrix
			cup = PMgraphs{i} + PMgraphs{j};
			% test if the union contains no double edge 
			if isempty(find(cup == 2))
				% compute the graph Laplacian of the union
				L = 2*eye(N)-double(cup);
				% check if its rank is N-1, which is true iff the graph is connected
				MCM(i,j) = rank(L) == N-1;
			end

		end

	end
	end

	% add the lower triangle of the matching connectivity matrix
	MCM = double(MCM + transpose(MCM));

	% if N is small enough, we compute the determinant of the MCM
	if N <= 10

		% compute the determinant
		MCMdet = abs(det(sym(MCM)));
		% factorize the determinant, output unique prime factors
		MCMfact = double(unique(factor(MCMdet)));
		disp(['and the unique prime factors of det(M_' num2str(N) ') are: ' mat2str(MCMfact)]);
		disp(' ')

	% for N > 10, we only compute the rank modulo some primes
	else

		% list primes below 20
		pri = primes(20);

		% parallel-for over primes
		parfor i = 1:length(pri)
		p = pri(i);

			% compute the rank of MCM over Z_p
			rk = gfrank(MCM,p);
			disp(['and rank ' num2str(rk) ' modulo ' num2str(p)] );

		end

	end

end
